Efficient Profit Maximization in Reliability Concerned Static Vehicular Cloud System

Modern electric VUs are equipped with a variety of increasingly potent computing, communication, and storage resources, and with this tremendous computation power in their arsenal can be used to enhance the computing power of regular cloud systems, which is termed as vehicular cloud. Unlike in the traditional cloud computing resources, these vehicular cloud resource moves around and participates in the vehicular cloud for a sporadic duration at parking places, shopping malls, etc. This introduces the dynamic nature of vehicular resource participation in the vehicular cloud. As the user-submitted task gets allocated on these vehicular units for execution and the dynamic stay nature of vehicular units, enforce the system to ensure the reliability of task execution by allocating multiple redundant vehicular units for the task. In this work, we are maximizing the profit of vehicular cloud by ensuring the reliability of task execution where user tasks come online manner with different revenue, execution, and deadline. We propose an efficient approach to solve this problem by considering (a) task classification based on the deadline and laxity of the task, (b) ordering of tasks for task admission based on the expected profit of the task, (c) classification of vehicular units based in expected residency time and reliability concerned redundant allocation of tasks of vehicular units considering this classification and (d) handing dynamic scenario of the vehicular unit leaving the cloud system by copying the maximum percentage of executed virtual machine of the task to the substitute unit. We compared our proposed profit maximization approach with the state of art approach and showed that our approach outperforms the state of art approach with an extra 10\% to 20\% profit margin.

==> Image/line.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 25 21:28:22 2023

@author: suvarthi
"""
import matplotlib.pyplot as plt
import numpy as np

# Some example data to display

fig = plt.subplots(figsize =(7, 3.5))

y_lrt = [100,95.64,89.687,82.657,76.75647]
y_mrt = [96.547,85.231,71.231,50.1231,30.231]
y_srt = [82.1231,65.12321,45.13241,30.39241,8.5452]

x_e=[100,500,750,1000,1500]

x_mrt = [80,120,200,350,450]

y_e = [5.231,30.39241,50.1231,82.657,100]

fig, (ax1, ax2) = plt.subplots(1, 2)
ax1.set_ylim([0, 100])
ax2.set_ylim([0, 100])
ax1.plot(x_e, y_srt,label='Profit % Vs average $e_i$ for SRT',marker='o',linestyle='dashdot',color='red',linewidth=2)
ax1.plot(x_e, y_mrt,label='Profit % Vs average $e_i$ for MRT',marker='x',color='orange',linewidth=2)
ax1.plot(x_e, y_lrt,label='Profit % Vs average $e_i$ for LRT',marker='*',ls=':',color='green',linewidth=2)
ax1.set_xlabel('Average $e_i$', fontweight ='bold',fontsize=12)
ax1.set_ylabel('Profit %', fontweight ='bold',fontsize=12)

ax2.plot(x_mrt, y_e,label='Profit % Vs MRT ',marker='+',ls='--',color='blue',linewidth=2)
ax2.set_xlabel('MRT of VUs', fontweight ='bold',fontsize=12)
ax2.yaxis.tick_right()
ax2.yaxis.set_label_position("right")
ax2.set_ylabel("Profit %", rotation=270,fontweight ='bold',fontsize=12,labelpad=15)

lines = []
labels = []

for ax in fig.axes:
    Line, Label = ax.get_legend_handles_labels()
    # print(Label)
    lines.extend(Line)
    labels.extend(Label)

fig.legend(lines, labels,fontsize=11.5,bbox_to_anchor=(0.05, .92, 1, 0.2), loc="lower left", mode='expand',
               borderaxespad=0, ncol=2,edgecolor='k')
plt.savefig('line.pdf',bbox_inches='tight')
